Analysis of Testbeam Data of the Highly Granular RPC-Steel CALICE Digital Hadron Calorimeter and Validation of Geant4 Monte Carlo Models

We present a study of the response of the highly granular Digital Hadronic Calorimeter with steel absorbers, the Fe-DHCAL, to positrons, muons, and pions with momenta ranging from 2 to 60 GeV/c. Developed in the context of the CALICE collaboration, this hadron calorimeter utilises Resistive Plate Chambers as active media, interspersed with steel absorber plates. With a transverse granularity of $1\,\times\,1\,$cm$^{2}$ and a longitudinal segmentation of 38 layers, the calorimeter counted 350,208 readout channels, each read out with single-bit resolution (digital readout). The data were recorded in the Fermilab test beam in 2010-11. The analysis includes measurements of the calorimeter response and the energy resolution to positrons and muons, as well as detailed studies of various shower shape quantities. The results are compared to simulations based on Geant4, which utilise different electromagnetic and hadronic physics lists.

==> compile.sh <==
#bash/bin/

latex PaperFeDHCAL_20190121.tex
bibtex PaperFeDHCAL_20190121.aux
latex PaperFeDHCAL_20190121.tex
latex PaperFeDHCAL_20190121.tex

